Searching for Gravitational Waves with CMS

The idea of searching for gravitational waves using cavities in strong magnetic fields has recently received significant attention. Most concepts foresee moderate magnetic fields in rather small volumes, similar to those which are currently employed for axion-like particle searches. We propose to use the magnet system of the Compact Muon Solenoid (CMS) experiment after the high luminosity phase of the LHC as a key component for a future detector for gravitational waves in the MHz frequency range. In this paper we briefly discuss a possible cavity concept which can be integrated into CMS and additionally provide a first estimation of its possible sensitivity.

==> Figures/PlotGW.C <==
void DrawText(double x, double y, int color, std::string name) {
	TLatex *ltex = new TLatex();
	ltex->SetTextAlign(12);
	ltex->SetTextSize(0.03);
	ltex->SetTextColor(color);
	ltex->SetTextFont(42);
	ltex->SetNDC();
	ltex->DrawLatex(x, y, name.c_str());

}

void PlotGW() {
	gStyle->SetTextFont(42);
	gStyle->SetOptStat(0);
	TCanvas* canvas = new TCanvas("Canvas", "", 1,1,800,600);
	canvas->SetFillColor(0);
	canvas->SetBorderMode(0);
	canvas->SetBorderSize(2);
	canvas->SetTickx(0);
	canvas->SetTicky(0);
	canvas->SetLogx(true);
	canvas->SetLogy(true);
	canvas->SetGridx(false);
	canvas->SetGridy(false);
	canvas->SetTopMargin(0.05);
	canvas->SetBottomMargin(0.15);
	canvas->SetLeftMargin(0.15);
	canvas->SetRightMargin(0.04);
	canvas->SetFrameBorderMode(0);
	
	TH1F	*histBase = new TH1F("histBase", "", 10, 1E-4, 9E20);
	histBase->GetXaxis()->SetTitle("f [Hz]");
	histBase->GetYaxis()->SetTitle("h_{C}");
	histBase->GetXaxis()->SetTitleOffset(1.0);
	histBase->GetXaxis()->SetTitleSize(0.055);
	histBase->GetXaxis()->SetLabelSize(0.045);
	histBase->GetYaxis()->SetTitleOffset(1.15);
	histBase->GetYaxis()->SetTitleSize(0.055);
	histBase->GetYaxis()->SetLabelSize(0.045);
	histBase->SetMinimum(1E-39);
	histBase->SetMaximum(2E-14);
	histBase->Draw();


	//DM
	TGraph *grDM = new TGraph(4);
	grDM->SetPoint(0, 2.47E-1, 2.23E-22);
	grDM->SetPoint(1, 1.78E+9, 3.65E-24);
	grDM->SetPoint(2, 2.63E+19, 2.82E-31);
	grDM->SetPoint(3, 5.42E+5, 4.68E-29);
	grDM->SetLineColor(kOrange);
	grDM->SetFillColor(kOrange);
	grDM->SetLineWidth(3);
	grDM->Draw("F");

	//GW
	TGraph *grGW = new TGraph(11);
	grGW->SetPoint(0, 1.18E-4, 7.74E-24);
	grGW->SetPoint(1, 8.64E+3, 1.00E-31);
	grGW->SetPoint(2, 2.14E+4, 6.81E-32);
	grGW->SetPoint(3, 1.68E+6, 4.64E-31);
	grGW->SetPoint(4, 8.07E+6, 1.00E-31);
	grGW->SetPoint(5, 1.38E+7, 1.67E-32);
	grGW->SetPoint(6, 1.28E+8, 6.81E-35);
	grGW->SetPoint(7, 2.48E+8, 5.27E-36);
	grGW->SetPoint(8, 5.43E+9, 7.74E-36);
	grGW->SetPoint(9, 1.52E+10, 3.16E-36);
	grGW->SetPoint(10, 6.31E+10, 1.14E-40);
	grGW->SetLineColor(kOrange+10);
	grGW->SetLineWidth(6);
	grGW->Draw("C");


	//LISA
	TGraph *grLisa = new TGraph(5);
	grLisa->SetPoint(0, 9.67E-6, 9.00E-17);
	grLisa->SetPoint(1, 3.70E-4, 2.82E-20);
	grLisa->SetPoint(2, 1.79E-3, 8.98E-21);
	grLisa->SetPoint(3, 3.16E-2, 2.61E-21);
	grLisa->SetPoint(4, 4.49E-1, 1.73E-19);
	grLisa->SetLineColor(kAzure);
	grLisa->SetFillColor(kAzure);
	grLisa->SetLineWidth(5);
	grLisa->Draw("C");
	DrawText(0.20, 0.75, kAzure, "LISA");

	//BAW
	TGraph *grBAW = new TGraph(4);
	grBAW->SetPoint(0, 8.6E+5, 2E-14);
	grBAW->SetPoint(1, 9.6E+5, 4.13E-21);
	grBAW->SetPoint(2, 1.0E+9, 4.02E-21);
	grBAW->SetPoint(3, 1.0E+9, 2E-14);
	grBAW->SetLineColor(kAzure+1);
	grBAW->SetFillColor(kAzure+1);
	grBAW->SetLineWidth(3);
	grBAW->Draw("F");
	DrawText(0.47, 0.72, kAzure+1, "BAW");

	//ARCADE
	TGraph *grARCADE = new TGraph(4);
	grARCADE->SetPoint(0, 2.5E+9, 2E-14);
	grARCADE->SetPoint(1, 2.5E+9, 8.9E-25);
	grARCADE->SetPoint(2, 3.5E+10, 8.9E-25);
	grARCADE->SetPoint(3, 3.5E+10, 2E-14);
	grARCADE->SetLineColor(kAzure+2);
	grARCADE->SetFillColor(kAzure+2);
	grARCADE->SetLineWidth(3);
	grARCADE->Draw("F");
	DrawText(0.58, 0.6, kAzure+2, "ARCADE");

	//OSQAR
	TGraph *grOSQAR = new TGraph(4);
	grOSQAR->SetPoint(0, 2.45E+14, 2E-14);
	grOSQAR->SetPoint(1, 2.45E+14, 4.7E-26);
	grOSQAR->SetPoint(2, 1.55E+15, 4.7E-26);
	grOSQAR->SetPoint(3, 1.55E+15, 2E-14);
	grOSQAR->SetLineColor(kAzure-9);
	grOSQAR->SetFillColor(kAzure-9);
	grOSQAR->SetLineWidth(3);
	grOSQAR->Draw("F");
	DrawText(0.75, 0.56, kAzure-9, "OSQAR");

	//CAST
	TGraph *grCAST = new TGraph(4);
	grCAST->SetPoint(0, 4.7E+18, 2E-14);
	grCAST->SetPoint(1, 4.7E+18, 3.7E-28);
	grCAST->SetPoint(2, 1.5E+19, 3.7E-28);
	grCAST->SetPoint(3, 1.5E+19, 2E-14);
	grCAST->SetLineColor(kAzure-8);
	grCAST->SetFillColor(kAzure-8);
	grCAST->SetLineWidth(3);
	grCAST->Draw("F");
	DrawText(0.88, 0.5, kAzure-8, "CAST");

	//CMS
	TGraph *grCMS = new TGraph(4);
	grCMS->SetPoint(0, 4.7E+7, 2E-14);
	grCMS->SetPoint(1, 4.7E+7, 3.7E-28);
	grCMS->SetPoint(2, 10.0E+7, 3.7E-28);
	grCMS->SetPoint(3, 10.0E+7, 2E-14);
	grCMS->SetLineColor(kViolet+1);
	grCMS->SetFillColor(kViolet+1);
	grCMS->SetLineWidth(3);
	grCMS->Draw("F");

	/// Legend
	TLegend *legend1 = new TLegend(0.65,0.2,0.94,0.35,NULL,"brNDC");
	legend1->SetBorderSize(0);
	legend1->SetTextSize(0.035);
	legend1->SetLineColor(1);
	legend1->SetLineStyle(1);
	legend1->SetLineWidth(1);
	legend1->SetFillStyle(0);
	TLegendEntry *entry1=legend1->AddEntry(grDM, "Primordial Black Holes");
	TLegendEntry *entry2=legend1->AddEntry(grGW, "Cosmological GW ");
	TLegendEntry *entry3=legend1->AddEntry(grCMS, "CMS GW Search");
	legend1->Draw();

	canvas->SaveAs("Plot_GW.pdf");

}
